Learning to Hash with Binary Deep Neural Network

This work proposes deep network models and learning algorithms for unsupervised and supervised binary hashing. Our novel network design constrains one hidden layer to directly output the binary codes. This addresses a challenging issue in some previous works: optimizing non-smooth objective functions due to binarization. Moreover, we incorporate independence and balance properties in the direct and strict forms in the learning. Furthermore, we include similarity preserving property in our objective function. Our resulting optimization with these binary, independence, and balance constraints is difficult to solve. We propose to attack it with alternating optimization and careful relaxation. Experimental results on three benchmark datasets show that our proposed methods compare favorably with the state of the art.

==> figures/draw/myfigure.m <==
function myfigure

clear;
close all;

dataset = 'cifar10';
% dataset = 'mnist';
%dataset = 'sift1m'; k = 10000;

p_K = false;
map_K = false;

r = 3;
P_r = true;
L = [0 8 16 24]; 

switch dataset
    case 'cifar10' %k = 50
        if p_K 
            p_our = [2.99  7.50   12.18   16.54]; %chay nhieu lan chon gia tri tot nhat
            p_ba =  [2.69  6.89   11.54   15.81];  
            p_itq = [2.58  6.49   11.25   15.82];
            p_sh =  [2.09  5.01   6.83    9.67];
            p_agh = [1.96  5.22   7.28    7.93];
            p_sph = [1.68  4.30   8.77    14.70];
            p_kmh = [2.78  6.41   10.10   13.27];
%             p_seh = [0  0   0   0];
        end
        if map_K % 
            m_our = [1.62  4.06  7.57  11.53]; 
            m_ba =  [1.51  3.67  7.14  11.11];
            m_itq = [1.40  3.45  6.87  11.05];
            m_sh =  [1.11  2.41  3.43  5.30];
            m_agh = [1.15  2.59  3.97  4.57];
            m_sph = [0.85  2.17  4.91  9.76];
            m_kmh = [1.47  3.30  5.86  8.39];
        end
        if P_r 
            if r == 2
                p_our = [0.50  4.99  10.82  1.25]; 
                p_ba =  [0.49  4.65  8.57   1.48];  
                p_itq = [0.46  3.98  10.99  2.21];
                p_sh =  [0.36  2.68  12.34  0.84];
                p_agh = [0.48  2.21  8.59   12.94];
                p_sph = [0.41  2.81  9.16   0.85];
                p_kmh = [0.46  3.98  8.26   0.34];
            end
            if r == 3
                p_our = [0.25   2.51    18.19   2.33]; 
                p_ba =  [0.25   2.39    15.4    2.44];  
                p_itq = [0.25   1.98    15.1    3.3];
                p_sh =  [0.19   1.28    11.18   1.28];
                p_agh = [0.25   1.45    6.51    12.71];
                p_sph = [0.23   1.61    13.74   1.56];
                p_kmh = [0.25   2.04    15.67   0.68];
            end
            if r == 4
                p_our = [0.16  1.30  20.03  3.20]; 
                p_ba =  [0.16  1.23  17.18  3.57];  
                p_itq = [0.16  1.04  15.52  4.71];
                p_sh =  [0.13  0.62  7.41   2.12];
                p_agh = [0.16  0.93  5.18   12.84];
                p_sph = [0.15  0.94  13.28  2.86];
                p_kmh = [0.16  1.08  17.42  1.25];
            end
        end
    case 'mnist' %k = 50
        if p_K 
            p_our = [4.38   15.10   29.40   43.94]; 
            p_ba =  [4.02   14.68   28.04   42.96];  
            p_itq = [4.11   14.16   27.73   42.87];
            p_sh =  [3.74   13.64   25.85   36.04];
            p_agh = [2.37   7.81    15.91   19.82];
            p_sph = [2.98   10.32   21.53   34.88];
            p_kmh = [4.71   14.02   26.74   32.28];
%             p_seh = [];
        end
        if map_K
            m_our = [2.90   10.30   24.90   43.40]; 
            m_ba =  [2.71   10.05   23.54   42.17];
            m_itq = [2.75   9.69    23.26   42.10];
            m_sh =  [2.47   8.89    20.68   32.92];
            m_agh = [1.93   5.41    10.65   13.70];
            m_sph = [1.81   6.33    16.29   31.60];
            m_kmh = [3.07   9.30    21.76   28.39];
        end
        if P_r 
            if r == 2
                p_our = [0.53   6.80    38.50   8.16];
                p_ba =  [0.51   6.44    35.29   8.17];  
                p_itq = [0.51   5.87    37.35   10.83];
                p_sh =  [0.43   6.50    37.69   4.65];
                p_agh = [0.42   2.31    10.86   25.09];
                p_sph = [0.44   5.02    30.80   6.08];
                p_kmh = [0.50   6.36    36.24   10.12];
            end
            if r == 3
                p_our = [0.24   3.02    40.50   13.10]; 
                p_ba =  [0.23   2.92    36.98   13.07];  
                p_itq = [0.23   2.65    33.90   17.52];
                p_sh =  [0.19   2.87    37.98   8.08];
                p_agh = [0.23   1.54    7.93    23.2];
                p_sph = [0.22   2.39    30.93   12.44];
                p_kmh = [0.22   2.90    36.80   17.59];
            end
            if r == 4
                p_our = [0.14   1.42    32.50   21.00]; 
                p_ba =  [0.13   1.35    30.84   20.91];  
                p_itq = [0.13   1.25    25.75   26.87];
                p_sh =  [0.12   1.24    30.50   13.24];
                p_agh = [0.14   1.08    5.99    21.04];
                p_sph = [0.13   1.16    23.37   19.72];
                p_kmh = [0.13   1.34    29.66   26.97];
            end
        end
%      case 'sift1m' %k = 50
%         if p_K 
%             p_our = [0.20   1.93    8.05    16.92]; 
%             p_ba =  [0.17   1.81    7.30    15.44];  
%             p_itq = [0.17   1.14    4.99    12.5];
%             p_sh =  [0.20   2.32    7.49    14.4];
%             p_agh = [0.16   0.89    2.25    2.89];
%             p_sph = [0.18   1.52    5.35    12.54];
%             p_kmh = [0.20   1.64    6.96    16.14];
% %             p_seh = [];
%         end
%         if map_K
%             m_our = [0.14   0.88    4.24    11.20]; 
%             m_ba =  [0.12   0.84    3.80    10.11];
%             m_itq = [0.10   0.56    2.48    7.65];
%             m_sh =  [0.14   0.97    3.89    9.30];
%             m_agh = [0.12   0.47    1.02    1.34];
%             m_sph = [0.12   0.60    2.61    7.74];
%             m_kmh = [0.14   0.72    3.49    10.86];
%         end
%         if P_r 
%             if r == 2
%                 p_our = [0.02   0.34    11.64   5.64]; 
%                 p_ba =  [0.02   0.30    9.07    5.22];  
%                 p_itq = [0.02   0.16    4.19    9.77];
%                 p_sh =  [0.03   0.45    12.29   1.98];
%                 p_agh = [0.03   0.19    1.27    2.80];
%                 p_sph = [0.03   0.32    7.37    4.19];
%                 p_kmh = [0.02   0.26    9.52    2.39];
%             end
%             if r == 3
%                 p_our = [0.01   0.14    7.52    9.28]; 
%                 p_ba =  [0.01   0.12    5.57    8.48];  
%                 p_itq = [0.01   0.06    2.09    11.22];
%                 p_sh =  [0.01   0.18    8.32    4.21];
%                 p_agh = [0.01   0.11    0.81    2.55];
%                 p_sph = [0.01   0.14    4.72    6.96];
%                 p_kmh = [0.01   0.10    5.87    5.13];
%             end
%             if r == 4
%                 p_our = [0.01   0.06    3.97    13.75]; 
%                 p_ba =  [0.01   0.05    2.86    12.08];  
%                 p_itq = [0.01   0.03    0.99    13.52];
%                 p_sh =  [0.01   0.07    4.73    7.83];
%                 p_agh = [0.01   0.07    0.53    2.34];
%                 p_sph = [0.01   0.07    2.69    10.12];
%                 p_kmh = [0.01   0.05    3.13    8.59];
%             end
%         end
    case 'sift1m' %k = 10000
        if p_K 
            p_our = [13.50  26.45   36.60   44.94]; 
            p_ba =  [12.12  25.94   36.58   44.40];  
            p_itq = [10.46  21.85   34.27   45.23];
            p_sh =  [13.79  22.08   27.33   31.68];
            p_agh = [12.42  21.69   26.40   29.13];
            p_sph = [11.49  18.15   27.84   38.47];
            p_kmh = [12.15  23.49   32.93   40.27];
%             p_seh = [];
        end
        if map_K
            m_our = [2.50   10.42   20.98   30.20]; 
            m_ba =  [2.07   9.91    20.32   29.50];
            m_itq = [1.74   6.86    17.26   30.09];
            m_sh =  [2.61   7.88    12.50   17.07];
            m_agh = [2.40   8.04    12.27   14.19];
            m_sph = [2.03   5.37    12.49   22.94];
            m_kmh = [2.24   8.19    16.8    24.70];
        end
        if P_r 
            if r == 2
                p_our = [4.20   25.20   80.55   9.15]; 
                p_ba =  [3.85   23.19   77.15   12.41];  
                p_itq = [3.19   14.07   58.69   36.30];
                p_sh =  [4.97   26.82   72.40   2.58];
                p_agh = [4.55   18.94   46.80   64.17];
                p_sph = [4.25   20.98   66.42   9.59];
                p_kmh = [3.74   20.74   76.04   3.52];
            end
            if r == 3
                p_our = [2.57   15.85   79.63   16.11]; 
                p_ba =  [2.39   13.90   72.46   20.64];  
                p_itq = [2.27   8.11    47.16   51.80];
                p_sh =  [2.55   16.84   72.86   5.79];
                p_agh = [2.34   14.03   39.76   63.11];
                p_sph = [2.41   13.89   63.58   17.41];
                p_kmh = [2.51   12.71   71.96   7.55];
            end
            if r == 4
                p_our = [1.80   9.10    70.60   25.00]; 
                p_ba =  [1.73   8.18    61.45   31.31];  
                p_itq = [1.90   4.92    35.52   57.47];
                p_sh =  [1.51   9.79    63.99   11.96];
                p_agh = [1.43   9.81    33.80   61.55];
                p_sph = [1.55   8.87    55.09   27.43];
                p_kmh = [1.83   7.85    61.97   13.75];
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;
%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    plot(L,p_our,'Color','red','Marker','s','Linewidth',2);
    hold on;
    plot(L,p_ba,'Color','green','Marker','o','Linewidth',2);
    hold on;
    plot(L,p_itq,'Color','blue','Marker','v','Linewidth',2);
    hold on;
    % plot(L,p_seh,'Color',[0.5 1 0.5],'Marker','^','Linewidth',2);
    % hold on;
    plot(L,p_sh,'Color','magenta','Marker','d','Linewidth',2);
    hold on;
%     plot(L,p_agh,'Color','cyan','Marker','*','Linewidth',2);
%     hold on;
    plot(L,p_sph,'Color','black','Marker','<','Linewidth',2);
    hold on;
    plot(L,p_kmh,'Color',[1 0.5 0.5],'Marker','>','Linewidth',2);
    hold on;
end
if map_K
    plot(L,m_our,'Color','red','Marker','s','Linewidth',2);
    hold on;
    plot(L,m_ba,'Color','green','Marker','o','Linewidth',2);
    hold on;
    plot(L,m_itq,'Color','blue','Marker','v','Linewidth',2);
    hold on;
    % plot(L,m_seh,'Color',[0.5 1 0.5],'Marker','^','Linewidth',2);
    % hold on;
    plot(L,m_sh,'Color','magenta','Marker','d','Linewidth',2);
    hold on;
%     plot(L,m_agh,'Color','cyan','Marker','*','Linewidth',2);
%     hold on;
    plot(L,m_sph,'Color','black','Marker','<','Linewidth',2);
    hold on;
    plot(L,m_kmh,'Color',[1 0.5 0.5],'Marker','>','Linewidth',2);
    hold on;
end
set(gca,'FontSize',font);
% legend('UDH-DNN','BA','ITQ','SH','AGH','SPH','KMH','Location','northwest'
% );
legend('UH-BDNN','BA','ITQ','SH','SPH','KMH','Location','northwest');

grid on;
xlabel('number bits (L)','fontsize', font1);


        if p_K
            ylabel('precision@K=50','fontsize', font1);
        end
        if map_K
            ylabel('mAP','fontsize', font1);
        end
        if P_r
            if r == 2
                ylabel('precision@r=2','fontsize', font1);
            end
            if r == 3
                ylabel('precision@r=3','fontsize', font1);
            end
            if r == 4
                ylabel('precision@r=4','fontsize', font1);
            end
        end

set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','32','64'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            saveas(h1,['BDNN_cifar10_pK','.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['BDNN_cifar10_mapK','.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['BDNN_cifar10_pr2','.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['BDNN_cifar10_pr3','.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['BDNN_cifar10_pr4','.pdf'],'pdf'); 
            end
        end
    case 'mnist'
        if p_K
            saveas(h1,['BDNN_mnist_pK','.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['BDNN_mnist_mapK','.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['BDNN_mnist_pr2','.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['BDNN_mnist_pr3','.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['BDNN_mnist_pr4','.pdf'],'pdf'); 
            end
        end
   case 'sift1m'
        if p_K
            saveas(h1,['BDNN_sift1m_pK_',num2str(k),'.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['BDNN_sift1m_mapK_',num2str(k),'.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['BDNN_sift1m_pr2_',num2str(k),'.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['BDNN_sift1m_pr3_',num2str(k),'.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['BDNN_sift1m_pr4_',num2str(k),'.pdf'],'pdf'); 
            end
        end
end




==> figures/draw/myfigure_8_16_24_32.m <==
function myfigure_8_16_24_32

clear;
close all;

% dataset = 'cifar10';
% dataset = 'mnist';
dataset = 'sift1m'; k = 10000;

p_K = false;
map_K = true;

r = 3;
P_r = false;
L = [0 8 16 24]; 

switch dataset
    case 'cifar10' %k = 50
        if p_K 
   
        end
        if map_K % 
            m_our = [1.97   5.70    9.11    11.95]; %[2.01   5.70    8.93    11.77]; 
            m_ba =  [1.94   5.33    8.55    11.13];
            m_itq = [1.83   5.06    8.36    11.03];
            m_sh =  [1.45   3.83    5.43    6.80];
            m_sph = [1.02   2.82    4.69    7.01];
            m_kmh = [1.99   5.10    8.04    10.27];
        end
        if P_r 
            
        end
    case 'mnist' %k = 50
        if p_K 
           
        end
        if map_K
            m_our = [2.90   10.57   18.32   24.90]; 
            m_ba =  [2.71   10.05   17.27   23.54];
            m_itq = [2.75   9.69    16.40   23.26];
            m_sh =  [2.47   8.89    15.22   20.68];
            m_sph = [1.81   6.33    11.88   16.29];
            m_kmh = [3.07   9.30    15.45   21.76];
        end
        if P_r 
            
        end

    case 'sift1m' %k = 10000
        if p_K 
           
        end
        if map_K
            m_our = [2.50   10.42   16.85   21.20]; 
            m_ba =  [2.07   9.91    15.90   20.22];
            m_itq = [1.74   6.86    12.63   17.26];
            m_sh =  [2.61   7.88    11.26   12.50];
            m_sph = [2.03   5.37    9.05    12.49];
            m_kmh = [2.24   8.19    12.34   16.80];
        end
        if P_r 
            
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 15;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;
%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    plot(L,p_our,'Color','red','Marker','s','Linewidth',2);
    hold on;
    plot(L,p_ba,'Color','green','Marker','o','Linewidth',2);
    hold on;
    plot(L,p_itq,'Color','blue','Marker','v','Linewidth',2);
    hold on;
    % plot(L,p_seh,'Color',[0.5 1 0.5],'Marker','^','Linewidth',2);
    % hold on;
    plot(L,p_sh,'Color','magenta','Marker','d','Linewidth',2);
    hold on;
%     plot(L,p_agh,'Color','cyan','Marker','*','Linewidth',2);
%     hold on;
    plot(L,p_sph,'Color','black','Marker','<','Linewidth',2);
    hold on;
    plot(L,p_kmh,'Color',[1 0.5 0.5],'Marker','>','Linewidth',2);
    hold on;
end
if map_K
    plot(L,m_our,'Color','red','Marker','s','Linewidth',2);
    hold on;
    plot(L,m_ba,'Color','green','Marker','o','Linewidth',2);
    hold on;
    plot(L,m_itq,'Color','blue','Marker','v','Linewidth',2);
    hold on;
    % plot(L,m_seh,'Color',[0.5 1 0.5],'Marker','^','Linewidth',2);
    % hold on;
    plot(L,m_sh,'Color','magenta','Marker','d','Linewidth',2);
    hold on;
%     plot(L,m_agh,'Color','cyan','Marker','*','Linewidth',2);
%     hold on;
    plot(L,m_sph,'Color','black','Marker','<','Linewidth',2);
    hold on;
    plot(L,m_kmh,'Color',[1 0.5 0.5],'Marker','>','Linewidth',2);
    hold on;
end
set(gca,'FontSize',font);
% legend('UDH-DNN','BA','ITQ','SH','AGH','SPH','KMH','Location','northwest'
% );
legend('UH-BDNN','BA','ITQ','SH','SPH','KMH','Location','northwest');

grid on;
xlabel('number bits (L)','fontsize', font1);


        if p_K
            ylabel('precision@K=50','fontsize', font1);
        end
        if map_K
            ylabel('mAP','fontsize', font1);
        end
        if P_r
            if r == 2
                ylabel('precision@r=2','fontsize', font1);
            end
            if r == 3
                ylabel('precision@r=3','fontsize', font1);
            end
            if r == 4
                ylabel('precision@r=4','fontsize', font1);
            end
        end

set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            saveas(h1,['BDNN_cifar10_pK','.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['BDNN_cifar10_mapK_8-16-24-32','.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['BDNN_cifar10_pr2','.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['BDNN_cifar10_pr3','.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['BDNN_cifar10_pr4','.pdf'],'pdf'); 
            end
        end
    case 'mnist'
        if p_K
            saveas(h1,['BDNN_mnist_pK','.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['BDNN_mnist_mapK_8-16-24-32','.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['BDNN_mnist_pr2','.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['BDNN_mnist_pr3','.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['BDNN_mnist_pr4','.pdf'],'pdf'); 
            end
        end
   case 'sift1m'
        if p_K
            saveas(h1,['BDNN_sift1m_pK_',num2str(k),'.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['BDNN_sift1m_mapK_',num2str(k),'_8-16-24-32','.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['BDNN_sift1m_pr2_',num2str(k),'.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['BDNN_sift1m_pr3_',num2str(k),'.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['BDNN_sift1m_pr4_',num2str(k),'.pdf'],'pdf'); 
            end
        end
end




==> figures/draw/myfigure_8_16_24_32__Thanh-Toan_DO_s_conflicted_copy_2016-03-13_.m <==
function myfigure_8_16_24_32

clear;
close all;

dataset = 'cifar10';
% dataset = 'mnist';
% dataset = 'sift1m'; k = 10000;

p_K = false;
map_K = true;

r = 3;
P_r = false;
L = [0 8 16 24]; 

switch dataset
    case 'cifar10' %k = 50
        if p_K 
   
        end
        if map_K % 
            m_our = [1.97   5.70    9.11    11.95]; %[1.93   5.52    8.58    11.47]; 
            m_ba =  [1.94   5.33    8.55    11.13];
            m_itq = [1.83   5.06    8.36    11.03];
            m_sh =  [1.45   3.83    5.43    6.80];
            m_sph = [1.02   2.82    4.69    7.01];
            m_kmh = [1.99   5.10    8.04    10.27];
        end
        if P_r 
            
        end
    case 'mnist' %k = 50
        if p_K 
           
        end
        if map_K
            m_our = [2.90   10.57   18.32   24.90]; 
            m_ba =  [2.71   10.05   17.27   23.54];
            m_itq = [2.75   9.69    16.40   23.26];
            m_sh =  [2.47   8.89    15.22   20.68];
            m_sph = [1.81   6.33    11.88   16.29];
            m_kmh = [3.07   9.30    15.45   21.76];
        end
        if P_r 
            
        end

    case 'sift1m' %k = 10000
        if p_K 
           
        end
        if map_K
            m_our = [2.50   10.42   16.85   21.20]; 
            m_ba =  [2.07   9.91    15.90   20.22];
            m_itq = [1.74   6.86    12.63   17.26];
            m_sh =  [2.61   7.88    11.26   12.50];
            m_sph = [2.03   5.37    9.05    12.49];
            m_kmh = [2.24   8.19    12.34   16.80];
        end
        if P_r 
            
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 15;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;
%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    plot(L,p_our,'Color','red','Marker','s','Linewidth',2);
    hold on;
    plot(L,p_ba,'Color','green','Marker','o','Linewidth',2);
    hold on;
    plot(L,p_itq,'Color','blue','Marker','v','Linewidth',2);
    hold on;
    % plot(L,p_seh,'Color',[0.5 1 0.5],'Marker','^','Linewidth',2);
    % hold on;
    plot(L,p_sh,'Color','magenta','Marker','d','Linewidth',2);
    hold on;
%     plot(L,p_agh,'Color','cyan','Marker','*','Linewidth',2);
%     hold on;
    plot(L,p_sph,'Color','black','Marker','<','Linewidth',2);
    hold on;
    plot(L,p_kmh,'Color',[1 0.5 0.5],'Marker','>','Linewidth',2);
    hold on;
end
if map_K
    plot(L,m_our,'Color','red','Marker','s','Linewidth',2);
    hold on;
    plot(L,m_ba,'Color','green','Marker','o','Linewidth',2);
    hold on;
    plot(L,m_itq,'Color','blue','Marker','v','Linewidth',2);
    hold on;
    % plot(L,m_seh,'Color',[0.5 1 0.5],'Marker','^','Linewidth',2);
    % hold on;
    plot(L,m_sh,'Color','magenta','Marker','d','Linewidth',2);
    hold on;
%     plot(L,m_agh,'Color','cyan','Marker','*','Linewidth',2);
%     hold on;
    plot(L,m_sph,'Color','black','Marker','<','Linewidth',2);
    hold on;
    plot(L,m_kmh,'Color',[1 0.5 0.5],'Marker','>','Linewidth',2);
    hold on;
end
set(gca,'FontSize',font);
% legend('UDH-DNN','BA','ITQ','SH','AGH','SPH','KMH','Location','northwest'
% );
legend('UH-BDNN','BA','ITQ','SH','SPH','KMH','Location','northwest');

grid on;
xlabel('number bits (L)','fontsize', font1);


        if p_K
            ylabel('precision@K=50','fontsize', font1);
        end
        if map_K
            ylabel('mAP','fontsize', font1);
        end
        if P_r
            if r == 2
                ylabel('precision@r=2','fontsize', font1);
            end
            if r == 3
                ylabel('precision@r=3','fontsize', font1);
            end
            if r == 4
                ylabel('precision@r=4','fontsize', font1);
            end
        end

set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            saveas(h1,['BDNN_cifar10_pK','.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['BDNN_cifar10_mapK_8-16-24-32','.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['BDNN_cifar10_pr2','.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['BDNN_cifar10_pr3','.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['BDNN_cifar10_pr4','.pdf'],'pdf'); 
            end
        end
    case 'mnist'
        if p_K
            saveas(h1,['BDNN_mnist_pK','.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['BDNN_mnist_mapK_8-16-24-32','.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['BDNN_mnist_pr2','.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['BDNN_mnist_pr3','.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['BDNN_mnist_pr4','.pdf'],'pdf'); 
            end
        end
   case 'sift1m'
        if p_K
            saveas(h1,['BDNN_sift1m_pK_',num2str(k),'.pdf'],'pdf'); 
        end
        if map_K
            saveas(h1,['BDNN_sift1m_mapK_',num2str(k),'_8-16-24-32','.pdf'],'pdf'); 
        end
        if P_r
            if r == 2
                saveas(h1,['BDNN_sift1m_pr2_',num2str(k),'.pdf'],'pdf'); 
            end
            if r == 3
                saveas(h1,['BDNN_sift1m_pr3_',num2str(k),'.pdf'],'pdf'); 
            end
            if r == 4
                saveas(h1,['BDNN_sift1m_pr4_',num2str(k),'.pdf'],'pdf'); 
            end
        end
end




==> figures/draw/myfigure_sup.m <==
function myfigure_sup

clear;
close all;
dataset = 'cifar10';
% dataset = 'mnist';

p_K = false;
map_K = false;

r = 4;
P_r = true;

flag_compare = false;
 L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        if p_K %k = 50
            p_our_1 =   [47.17  52.16   50.82   49.13]; 
            p_our_2 =   [42.09  46.70   48.85   50.80]; 
            p_sdh =     [35.88  46.65   48.82   49.86];
            p_itq_cca = [35.75  40.39   42.43   43.55]; 
            p_ksh =     [41.27  46.92   50.32   52.45];
            p_bre =     [20.47  25.99   31.92   35.85]; 
        end
        if map_K 
            m_our_1 =   [38.20  39.66   30.33   24.02]; 
%             m_our_2 =   [37.79  41.93   45.05   46.20]; 
%             m_sdh =     [29.29  37.67   40.09   42.39];
            m_our_2 =   [37.79  42.81   45.92   47.41]; 
            m_sdh  =    [20.78  39.78   41.01   44.00];
            m_itq_cca = [26.82  29.89   32.04   32.39]; 
            m_ksh =     [30.22  36.62   39.98   42.11];
            m_bre =     [15.07  16.77   19.60   21.40];
        end
        if P_r 
            if r == 2
                p_our_1 =   [29.95  50.03   31.44   0.87]; 
%                 p_our_2 =   [38.12  44.77   46.84   47.69]; 
%                 p_sdh =     [23.37  42.79   47.68   41.42];
                p_our_2 =   [38.21  45.43   48.41   48.10]; 
                p_sdh =     [15.04  45.04   48.98   42.06];
                p_itq_cca = [24.56  36.87   41.67   34.27]; 
                p_ksh =     [28.17  45.36   44.70   20.39];
                p_bre =     [15.99  24.29   21.25   1.21];
            end
            if r == 3
                p_our_1 =   [19.80  46.60   45.17   1.80]; 
%                 p_our_2 =   [24.94  43.93   46.91   48.16]; 
%                 p_sdh =     [16.05  37.84   46.83   46.13];
                p_our_2 =   [24.94  44.56   48.17   49.17];
                p_sdh =     [14.18  40.20   48.05   47.21];
                p_itq_cca = [18.27  33.50   41.04   39.32]; 
                p_ksh =     [19.37  42.39   46.85   26.36];
                p_bre =     [13.80  22.15   30.40   2.35];
            end
            if r == 4
                p_our_1 =   [14.17  40.77   47.45   3.12]; 
%                 p_our_2 =   [15.79  42.90   46.38   48.46]; 
%                 p_sdh =     [12.86  31.28   45.67   48.35];
                p_our_2 =   [15.79  39.82   47.77   49.59]; 
                p_sdh  =    [13.15  33.49   46.63   49.69];
                p_itq_cca = [14.03  29.47   39.84   41.29]; 
                p_ksh =     [13.84  37.68   46.40   31.92];
                p_bre =     [12.05  19.99   32.73   4.04];
            end
        end
     case 'mnist'
        if p_K %k = 50
            p_our_1 =   []; 
            p_our_2 =   []; 
            p_sdh =     [72.60  94.47   94.63   94.69];
            p_itq_cca = [77.54  82.10   85.30   86.25]; 
            p_ksh =     [86.48  91.00   93.50   94.12];
        end
        if map_K 
            m_our_1 =   [96.21  90.61   76.18   60.81]; 
            m_our_2 =   [84.06  93.89   94.86   95.95]; 
            m_sdh =     [70.13  93.16   94.48   94.78];
            m_itq_cca = [66.87  74.81   78.26   79.82]; 
            m_ksh =     [81.09  88.93   91.84   92.77];
            m_bre =     [45.28  58.81   68.12   71.68];
        end
        if P_r 
            if r == 2
                p_our_1 =   [83.62  96.28   88.23   14.99]; 
                p_our_2 =   [83.42  94.07   94.70   94.77]; 
                p_sdh =     [36.49  93.00   94.43   92.47];
                p_itq_cca = [54.35  79.99   84.57   72.82]; 
                p_ksh  =    [60.52  90.35   91.97   81.54];
                p_bre =     [37.00  70.90   83.94   50.89];
            end
            if r == 3
                p_our_1 =   [40.50  95.19   93.90   23.26]; 
                p_our_2 =   [59.22  93.73   94.80   95.06]; 
                p_sdh =     [24.59  91.47   94.35   93.42];
                p_itq_cca = [32.06  76.49   84.47   78.17]; 
                p_ksh =     [35.81  88.64   93.32   85.44];
                p_bre =     [23.48  63.90   85.75   62.16];
            end
            if r == 4
                p_our_1 =   [17.00  90.73   95.84   34.36]; 
                p_our_2 =   [17.62  93.24   94.83   95.34]; 
                p_sdh =     [17.29  87.88   94.09   94.05];
                p_itq_cca = [16.43  69.40   83.54   82.15]; 
                p_ksh =     [17.50  88.74   93.12   88.57];
                p_bre =     [15.39  54.30   84.10   71.39];
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;

%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_1,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_2,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
%         plot(L,p_our_1,'Color','red','Marker','s','Linewidth',2);
%         hold on;
        plot(L,p_our_2,'Color','red','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_sdh,'Color','blue','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_itq_cca,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_ksh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_bre,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_1,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_2,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
%         plot(L,m_our_1,'Color','red','Marker','s','Linewidth',2);
%         hold on;
        plot(L,m_our_2,'Color','red','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_sdh,'Color','blue','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_itq_cca,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_ksh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_bre,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
    if r == 3
%         legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
           legend('SH-BDNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
    end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=50','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   


set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','32','64'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['BDNN_cifar10_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_cifar10_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['BDNN_cifar10_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_cifar10_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['BDNN_cifar10_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_cifar10_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['BDNN_cifar10_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_cifar10_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['BDNN_cifar10_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_cifar10_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['BDNN_mnist_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_mnist_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['BDNN_mnist_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_mnist_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['BDNN_mnist_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_mnist_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['BDNN_mnist_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_mnist_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['BDNN_mnist_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_mnist_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
end




==> figures/draw/myfigure_sup_8_16_24_32.m <==
function myfigure_sup_8_16_24_32

clear;
close all;
dataset = 'cifar10'; %AlexNet
% dataset = 'mnist';

p_K = false;
map_K = true;

r = 4;
P_r = false;

flag_compare = false;
 L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        
        if map_K 
            m_our_2 =   [57.15  66.05   68.81   69.66]; 
            m_sdh  =    [40.03  60.24   63.83   64.32];
            %m_itq_cca = [56.20  64.12   65.94   66.98]; 
            m_itq_cca = [55.20  63.12   64.94   65.98];
            m_ksh =     [53.59  59.52   61.46   62.48];
            m_bre =     [24.18  31.36   34.40   36.72];
        end
        if P_r 
           
        end
     case 'mnist'
      
        if map_K 
            m_our_2 =   [84.65  94.24   94.80   95.25]; 
            m_sdh =     [70.13  93.16   93.98   94.48];
            m_itq_cca = [66.87  74.81   77.56   78.26]; 
            m_ksh =     [82.95  89.30   91.77   92.07];%[83.95  89.30   91.77   92.07];
            m_bre =     [46.49  57.41   64.89   68.43];
        end
        if P_r 
            
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 12;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;

%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_1,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_2,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
%         plot(L,p_our_1,'Color','red','Marker','s','Linewidth',2);
%         hold on;
        plot(L,p_our_2,'Color','red','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_sdh,'Color','blue','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_itq_cca,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_ksh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_bre,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_1,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_2,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
%         plot(L,m_our_1,'Color','red','Marker','s','Linewidth',2);
%         hold on;
        plot(L,m_our_2,'Color','red','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_sdh,'Color','blue','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_itq_cca,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_ksh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_bre,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 3
        if strcmp(dataset,'mnist')
         legend('SH-BDNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
        end
        if strcmp(dataset,'cifar10')
           legend('SH-BDNN','SDH','ITQ-CCA','KSH','BRE','Location','east');
%            legend('SH-BDNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
        end
 %   end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=50','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   


set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['BDNN_cifar10_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_cifar10_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['BDNN_cifar10_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_cifar10_mapK_sup_8-16-24-32','.pdf'],'pdf'); 
            end             
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['BDNN_cifar10_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_cifar10_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['BDNN_cifar10_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_cifar10_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['BDNN_cifar10_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_cifar10_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['BDNN_mnist_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_mnist_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['BDNN_mnist_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_mnist_mapK_sup_8-16-24-32','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['BDNN_mnist_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_mnist_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['BDNN_mnist_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_mnist_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['BDNN_mnist_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_mnist_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
end




==> figures/draw/myfigure_sup_8_16_24_32__Thanh-Toan_DO_s_conflicted_copy_2016-03-13_.m <==
function myfigure_sup_8_16_24_32

clear;
close all;
% dataset = 'cifar10';
dataset = 'mnist';

p_K = false;
map_K = true;

r = 4;
P_r = false;

flag_compare = false;
 L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        
        if map_K 
            m_our_2 =   [56.93  66.05   68.81   69.66]; 
            m_sdh  =    [40.03  60.24   63.83   64.32];
            m_itq_cca = [56.20  64.12   65.94   66.98]; 
            m_ksh =     [];
            m_bre =     [];
        end
        if P_r 
           
        end
     case 'mnist'
      
        if map_K 
            m_our_2 =   [84.06  93.89   93.94   94.86]; 
            m_sdh =     [70.13  93.16   93.98   94.48];
            m_itq_cca = [66.87  74.81   77.56   78.26]; 
            m_ksh =     [81.09  88.93   91.46   91.84];
            m_bre =     [45.28  58.81   63.69   68.12];
        end
        if P_r 
            
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 13;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;

%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_1,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_2,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
%         plot(L,p_our_1,'Color','red','Marker','s','Linewidth',2);
%         hold on;
        plot(L,p_our_2,'Color','red','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_sdh,'Color','blue','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_itq_cca,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_ksh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_bre,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_1,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_2,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
%         plot(L,m_our_1,'Color','red','Marker','s','Linewidth',2);
%         hold on;
        plot(L,m_our_2,'Color','red','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_sdh,'Color','blue','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_itq_cca,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_ksh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_bre,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 3
%         l egend('SH-BDNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
           legend('SH-BDNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
 %   end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=50','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   


set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['BDNN_cifar10_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_cifar10_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['BDNN_cifar10_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_cifar10_mapK_sup_8-16-24-32','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['BDNN_cifar10_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_cifar10_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['BDNN_cifar10_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_cifar10_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['BDNN_cifar10_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_cifar10_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['BDNN_mnist_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_mnist_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['BDNN_mnist_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['BDNN_mnist_mapK_sup_8-16-24-32','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['BDNN_mnist_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_mnist_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['BDNN_mnist_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_mnist_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['BDNN_mnist_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['BDNN_mnist_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
end




==> figures/draw/precision_r.m <==
function  precision_r(  )
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here


end



==> figures/draw/precision_r__Thanh-Toan_DO_s_conflicted_copy_2016-01-21_.m <==
function  precision_r(  )

% Cifar10
r = [1:10];
p_our = [9.08 4.70 2.38 1.22 0.65 0.38 0.24 ]

